CooLBM: A Collaborative Open-Source Reactive Multi-Phase/Component Simulation Code via Lattice Boltzmann Method

The current work presents a novel COllaborative Open-source Lattice Boltzmann Method framework, so-called CooLBM. The computational framework is developed for the simulation of single and multi-component multi-phase problems, along with a reactive interface and conjugate fluid-solid heat transfer problems. CooLBM utilizes a multi-CPU/GPU architecture to achieve high-performance computing (HPC), enabling efficient and parallelized simulations for large scale problems. The code is implemented in C++ and makes extensive use of the Standard Template Library (STL) to improve code modularity, flexibility, and re-usability. The developed framework incorporates advanced numerical methods and algorithms to accurately capture complex fluid dynamics and phase interactions. It offers a wide range of capabilities, including phase separation, interfacial tension, and mass transfer phenomena. The reactive interface simulation module enables the study of chemical reactions occurring at the fluid-fluid interface, expanding its applicability to reactive multi-phase systems. The performance and accuracy of CooLBM are demonstrated through various benchmark simulations, showcasing its ability to capture intricate fluid behaviors and interface dynamics. The modular structure of the code allows for easy customization and extension, facilitating the implementation of additional models and boundary conditions. Finally, CooLBM provides visualization tools for the analysis and interpretation of simulation results. Overall, CooLBM offers an efficient computational framework for studying complex multi-phase systems and reactive interfaces, making it a valuable tool for researchers and engineers in several fields including, but not limited to chemical engineering, materials science, and environmental engineering. CooLBM will be available under open source initiatives for scientific communities.

==> hello.cpp <==
// C++ program to display "Hello World"

// Header file for input output functions
#include <iostream>
using namespace std;

// Main() function: where the execution of
// program begins
int main()
{
    // Prints hello world
    cout << "Hello World";

    return 0;
}


==> para_all.py <==
# -*- coding: utf-8 -*-
"""
Created on Sat Dec 28 05:51:08 2024

@author: satab
"""
import numpy as np 
import matplotlib.pyplot as plt 
import matplotlib as mpl
import numpy as np
from pylab import cm
from pylab import *
import math
from scipy.misc import derivative

import matplotlib as mpl
from pylab import cm
from pylab import *
import numpy as np
import matplotlib.pyplot as plt

rc('axes', linewidth=2) 
# set width of bar
fig = plt.subplots(figsize =(10.9, 7.4))
 

Couette_3D = np.array([35.85, 44.48, 310.55, 540.83, 472.71, 1202.6]) 
Taylor_Green_3D = np.array([27.91, 34.8, 299.2, 553.35, 476.69, 1056.6]) 
Reactive_interface = np.array([28.49, 33.69, 86.63, 102.6, 32.22, 95.398]) 



# Bar width and gap
barWidth = 0.2
groupGap = 0.5  # Gap between groups of bars

# Define spacing between groups
group_size = len(Couette_3D)
spacing = 1.5  # Space between groups
x_couette = np.arange(group_size)
x_taylor = np.arange(group_size) + group_size + spacing
x_reactive = np.arange(group_size) + 2 * (group_size + spacing)

# Bar colors for each dataset
#colors_couette = plt.cm.viridis(np.linspace(0, 1, group_size))
#colors_taylor = plt.cm.plasma(np.linspace(0, 1, group_size))
#colors_reactive = plt.cm.cividis(np.linspace(0, 1, group_size))
colors_couette = ['blue', 'darkorange', 'olive', 'purple', 'green', 'magenta']  # Add more colors if needed


# Create the plot
ax1 = gca()
ax1.xaxis.set_tick_params(which='major', size=10, width=2, direction='in', top=True, labelsize=20)
ax1.xaxis.set_tick_params(which='minor', size=7, width=2, direction='in', top=True)
ax1.yaxis.set_tick_params(which='major', size=10, width=2, direction='in', right=True, labelsize=20)
ax1.yaxis.set_tick_params(which='minor', size=7, width=2, direction='in', right=True)

# Plot all groups with spacing
plt.bar(x_couette, Couette_3D, color=colors_couette, label="Couette_3D")
plt.bar(x_taylor, Taylor_Green_3D, color=colors_couette, label="Taylor_Green_3D")
plt.bar(x_reactive, Reactive_interface, color=colors_couette, label="Reactive_interface")

# Adding Xticks
#plt.xlabel('Hematocrit ($\%$)', fontsize=20)
plt.ylabel('MLUPS', fontsize=20)
#plt.grid()
        

# Add labels for each group
plt.xticks(
    ticks=[
        np.mean(x_couette), 
        np.mean(x_taylor), 
        np.mean(x_reactive)
    ],
    labels=["Couette 3D", "Taylor Green 3D", "Reactive Interface"],
    fontsize=20
)
plt.gca().tick_params(axis='x', pad=15)  # Add padding to x-tick labels


# Hardware names and corresponding values (e.g., performance metrics, usage, etc.)
hardware_names = ['Intel Core i7-10700K', 'Intel Core i9-10900K', 'NVIDIA RTX A2000', 
                  'NVIDIA RTX A4000', 'NVIDIA P100', 'NVIDIA V100']
# Add a legend
# Create a custom legend using the hardware names and their corresponding colors
handles = [plt.Line2D([0], [0], marker='o', color='w', markerfacecolor=colors_couette[i], markersize=10) 
           for i in range(group_size)]
plt.legend(handles, hardware_names, loc='best', fontsize=16, frameon=False)
#plt.tight_layout()


#plt.legend(loc='best', frameon=False, fontsize=20)
#plt.title('Dimensionless plasma and RBC speed for porosity = 73.9 $\%$, Ca = 0.1', fontsize=19)

